T-matrix representation of optical scattering response: Suggestion for a data format

The transition matrix, frequently abbreviated as T-matrix, contains the complete information in a linear approximation of how a spatially localized object scatters an incident field. The T-matrix is used to study the scattering response of an isolated object and describes the optical response of complex photonic materials made from ensembles of individual objects. T-matrices of certain common structures, potentially, have been repeatedly calculated all over the world again and again. This is not necessary and constitutes a major challenge for various reasons. First, the resources spent on their computation represent an unsustainable financial and ecological burden. Second, with the onset of machine learning, data is the gold of our era, and it should be freely available to everybody to address novel scientific challenges. Finally, the possibility of reproducing simulations could tremendously improve if the considered T-matrices could be shared. To address these challenges, we found it important to agree on a common data format for T-matrices and to enable their collection from different sources and distribution. This document aims to develop the specifications for storing T-matrices and associated metadata. The specifications should allow maximum freedom to accommodate as many use cases as possible without introducing any ambiguity in the stored data. The common format will assist in setting up a public database of T-matrices.

==> examples/data_retrieval/example_data_usage.py <==
import os
import treams
import h5py
import sys
import numpy as np
import matplotlib.pyplot as plt

LENGTHS = {
    1e-24: "ym",
    1e-21: "zm",
    1e-18: "am",
    1e-15: "fm",
    1e-12: "pm",
    1e-9: "nm",
    1e-6: "um",
    1e-3: "mm",
    1e-2: "cm",
    1e-1: "dm",
    1: "m",
    1e1: "dam",
    1e2: "hm",
    1e3: "km",
    1e6: "Mm",
    1e9: "Gm",
    1e12: "Tm",
    1e15: "Pm",
    1e18: "Em",
    1e21: "Zm",
    1e24: "Ym",
}

LENGTHS = {v: k for k, v in LENGTHS.items()}
location = "data/"
file_name = "data/example-cylinder.h5"
with h5py.File(file_name, "r") as f:
    tmatrix = f["tmatrix"][...][0]
    unit = LENGTHS[f["vacuum_wavelength"].attrs["unit"]]
    wl = f["vacuum_wavelength"][...] * unit * 1e9
    k0 = 2 * np.pi / wl
    pol = "parity" if b"electric" in f["modes"]["polarization"][...] else "helicity"
    height = f["geometry"]["height"][...]
    radius = f["geometry"]["radius"][...]
    lmax = f["modes"]["l"][...].max()

treams.config.POLTYPE = pol
tm = treams.TMatrix(tmatrix, k0=k0)
xs_sca = tm.xs_sca_avg
xs_ext = tm.xs_ext_avg
circ_sphere = np.sqrt((height / 2) ** 2 + radius**2)
inc = treams.plane_wave([0, 0, tm.k0], 1, k0=tm.k0, material=tm.material)
sca = tm @ inc.expand(tm.basis)
grid = (
    np.mgrid[-2 * radius : 2 * radius : 101j, 0:1, -2 * radius : 2 * radius : 101j]
    .squeeze()
    .transpose((1, 2, 0))
)
intensity = np.zeros_like(grid[..., 0])
valid = tm.valid_points(grid, [circ_sphere])
intensity[~valid] = np.nan
intensity[valid] = 0.5 * np.sum(
    np.abs(inc.efield(grid[valid]) + sca.efield(grid[valid])) ** 2, -1
)
fig, ax = plt.subplots()
pcm = ax.pcolormesh(
    grid[0, :, 2],
    grid[:, 0, 0],
    intensity.T,
    shading="nearest",
    vmin=0,
    vmax=2,
)
cb = plt.colorbar(pcm)
cb.set_label("Intensity")
ax.set_xlabel("x (nm)")
ax.set_ylabel("z (nm)")
ax.text(
    20,
    120,
    r"$\sigma_\mathrm{sca} = "
    f"{xs_sca:.7}\\,$nm$^2$\n"
    r"$\sigma_\mathrm{ext} = "
    f"{xs_ext:.7}\\,$nm$^2$",
)
# ax.text(
#     0,
#     0,
#     r"$\sigma_\mathrm{sca} = "
#     f"{xs[0]:.7}\\,$nm$^2$\n"
#     r"$\sigma_\mathrm{ext} = "
#     f"{xs[1]:.7}\\,$nm$^2$",
# )
plt.savefig("intensity.png")
fig.show()

# TWO CYLINDERS INTERACT
positions = np.array([[-1.5 * radius, 0, 0], [1.5 * radius, 0, 0]])
tm_cluster = treams.TMatrix.cluster([tm, tm], positions).interaction.solve()
sca = tm_cluster @ inc.expand(tm_cluster.basis)
xs = tm_cluster.xs(inc)
tm_global = tm_cluster.expand(treams.SphericalWaveBasis.default(8))
sca2 = tm_global @ inc.expand(tm_global.basis)
xs2 = tm_global.xs(inc)

grid = (
    np.mgrid[-5 * radius : 5 * radius : 101j, 0:1, -5 * radius : 5 * radius : 101j]
    .squeeze()
    .transpose((1, 2, 0))
)
intensity = np.zeros_like(grid[..., 0])
valid = tm_cluster.valid_points(grid, [circ_sphere, circ_sphere])
intensity[~valid] = np.nan
intensity[valid] = 0.5 * np.sum(
    np.abs(inc.efield(grid[valid]) + sca.efield(grid[valid])) ** 2, -1
)

fig, ax = plt.subplots()
pcm = ax.pcolormesh(
    grid[0, :, 2],
    grid[:, 0, 0],
    intensity.T,
    shading="nearest",
    vmin=0,
    vmax=2,
)
cb = plt.colorbar(pcm)
cb.set_label("Intensity")
ax.set_xlabel("x (nm)")
ax.set_ylabel("z (nm)")
plt.savefig("intensitytwo.png")

print("CROSS SECTION", xs, xs2)


==> examples/jcmsuite/sphere_simple/run.py <==
"""Template for a T-matrix calculation with JCMsuite at the example of a sphere."""

import os

import h5py
import jcmwave
import meshparser
import numpy as np

import tmatrix_tools


def run():
    # Setup
    jcmt_pattern = "sphere"
    working_dir = "tmp"

    keys = {
        "uol": 1e-9,  # unit of length (1 = m, 1e-9 = nm)
        "epsilon": [1, 4],  # First entry embedding
        "radius": 100,
        "domain_radius": 125,
        "domain_z": 250,
        "degree_max": 5,
        "maxsl": 10,
        "object_maxsl": 5,
        "precision": 1e-7,
        "max_refinements": 3,
        "fem_degree": 2,
    }
    uof = 1e12  # unit of frequency (1 = Hz, 1e12 = THz)
    freqs = np.linspace(400, 750, 351)
    c0 = 299792458 / (uof * keys["uol"])  # speed of light

    material_names = ["Embedding", "Sphere"]
    material_descriptions = ["", ""]
    material_keywords = ["non-dispersive", "non-dispersive"]

    jcmwave.geo(".", keys, jcmt_pattern=jcmt_pattern, working_dir=working_dir)
    jcmwave.daemon.shutdown()  # Make sure no daemon is running
    jcmwave.daemon.add_workstation(Multiplicity=8)

    jobids = []
    for i, freq in enumerate(freqs):
        keys["lambda0"] = c0 * keys["uol"] / freqs[i]
        jobid = jcmwave.solve(
            "project.jcmp",
            keys=keys,
            working_dir=f"{working_dir}/job{i}",
            jcmt_pattern=jcmt_pattern,
        )
        jobids.append(jobid)
    results, logs = jcmwave.daemon.wait(jobids)
    jcmwave.daemon.shutdown()

    tmats, _, ls, ms, pols = tmatrix_tools.extract_tmatrix_jcm(results)

    ls_inc, ms_inc, pols_inc = tmatrix_tools.jcm_defaultmodes(keys["degree_max"])
    if np.all(ls == ls_inc) and np.all(ms == ms_inc) and np.all(pols == pols_inc):
        modes_inc = None
    else:
        modes_inc = ls, ms, pols
    with h5py.File(jcmt_pattern + ".h5", "w") as fobj:
        tmatrix_tools.base_data(
            fobj,
            tmatrices=tmats,
            name="Sphere",
            description="A simple example of a single sphere at 10 frequencies.",
            keywords="czinfinity,mirrorxyz,passive",
            freqs=freqs,
            ftype="frequency",
            funit=tmatrix_tools.FREQUENCIES[uof],
            modes=(ls, ms, pols),
            modes_inc=modes_inc,
            format_version="v0.0.1-5-g7a6c03f",
        )
        fobj.create_group("materials")
        embedding = True
        for name, description, keywords, epsilon, mu in zip(
            material_names,
            material_descriptions,
            material_keywords,
            keys["epsilon"],
            keys["mu"],
        ):
            fobj.create_group(f"materials/{name.lower()}")
            tmatrix_tools.isotropic_material(
                fobj[f"materials/{name.lower()}"],
                name=name,
                description=description,
                keywords=keywords,
                epsilon=epsilon,
                mu=mu,
                embedding=embedding,
            )
            embedding = False
        fobj.create_group("computation/files")
        tmatrix_tools.computation_data(
            fobj["computation"],
            name="JCMsuite",
            description="Using the built-in post-process 'MultipoleExpansion'",
            keywords="FEM",
            program_version="jcmsuite=" + jcmwave.__private.version,
            meshfile=os.path.join(working_dir, "grid.jcm"),
            lunit=tmatrix_tools.LENGTHS[keys["uol"]],
        )
        tmatrix_tools.jcm_files(
            fobj["computation"],
            jcmt_pattern,
            ".",
        )
        with open(__file__, "r") as scriptfile:
            fobj[f"computation/files/{os.path.basename(__file__)}"] = scriptfile.read()
        fobj.create_group("geometry")
        mesh = meshparser.Mesh(
            {
                domain: domain.tag
                for domain in meshparser.read(
                    os.path.join(working_dir, "grid.jcm")
                ).domains
                if domain.tag > 1 and domain.dim == 2
            }
        )
        tmatrix_tools.geometry_shape(
            fobj["geometry"],
            shape="sphere",
            params=keys,
            meshfile=mesh,
            lunit=tmatrix_tools.LENGTHS[keys["uol"]],
            working_dir=working_dir,
        )
        fobj["mesh.msh"] = h5py.SoftLink("/geometry/mesh.msh")


if __name__ == "__main__":
    run()


==> examples/jcmsuite/sphere_simple/sphere_jcmsuite.py <==
"""Template for a T-matrix calculation with JCMsuite at the example of a sphere."""
# -> set your JCMROOT installation directory
import os
import sys
sys.path.append(os.path.dirname(os.path.dirname(__file__)))
sys.path.append(os.path.dirname(os.path.dirname(os.path.dirname(__file__))))
jcm_root = '' # -> set your JCMROOT installation directory
sys.path.append(os.path.join(jcm_root, 'ThirdPartySupport', 'Python'))
import h5py
import jcmwave
import meshgen as meshparser
import numpy as np
import utilities.tmatrix_tools as tools
import jcm_tools

def run():
    # Setup
    jcmt_pattern = "sphere"
    working_dir = "tmp"

    keys = {
        "uol": 1e-9,  # unit of length (1 = m, 1e-9 = nm)
        "epsilon": [1, 4],  # First entry embedding
        "mu": [1, 1],
        "radius": 100,
        "degree_max": 5,
    }
    keys_method = {
        "domain_radius": 125,
        "domain_z": 250,
        "maximum_sidelength_domain": 10,
        "maximum_sidelength_object": 5,
        "precision": 1e-7,
        "max_refinements": 3,
        "fem_degree": 2,
    }
    keys.update(keys_method)
    uof = 1e12  # unit of frequency (1 = Hz, 1e12 = THz)
    freqs = np.linspace(400, 750, 10)
    c0 = 299792458 / (uof * keys["uol"])  # speed of light
    print("freqs", freqs)
    material_names = ["Vacuum", "Custom"]
    material_descriptions = ["", ""]
    material_keywords = ["non-dispersive", "non-dispersive"]

    jcmwave.geo(".", keys, jcmt_pattern=jcmt_pattern, working_dir=working_dir)
    jcmwave.daemon.shutdown()  # Make sure no daemon is running
    jcmwave.daemon.add_workstation(Multiplicity=10) # need 10 licence instances available!

    jobids = []
    for i, freq in enumerate(freqs):
        keys["lambda0"] = c0 * keys["uol"] / freqs[i]
        jobid = jcmwave.solve(
            "project.jcmp",
            keys=keys,
            working_dir=f"{working_dir}/job{i}",
            jcmt_pattern=jcmt_pattern,
        )
        jobids.append(jobid)
    results, logs = jcmwave.daemon.wait(jobids)
    jcmwave.daemon.shutdown()

    tmats, _, ls, ms, pols = jcm_tools.extract_tmatrix_jcm(results)
    ls_inc, ms_inc, pols_inc = jcm_tools.jcm_defaultmodes(keys["degree_max"])
    tmats, pols, pols_inc = jcm_tools.jcm_pol_reorder(tmats, pols, pols_inc, keys["degree_max"])
    if np.all(ls == ls_inc) and np.all(ms == ms_inc) and np.all(pols == pols_inc):
        modes_inc = None
    else:
        modes_inc = ls, ms, pols
    with h5py.File(jcmt_pattern + ".tmat.h5", "w") as fobj:
        tools.base_data(
            fobj,
            tmatrices=tmats,
            name="Sphere",
            description="A simple example of a single sphere at 10 frequencies.",
            keywords="czinfinity,mirrorxyz,passive, reciprocal",
            freqs=freqs,
            ftype="frequency",
            funit=tools.FREQUENCIES[uof],
            modes=(ls, ms, pols),
            modes_inc=modes_inc,
            format_version="v1",
        )

        for index, (name, description, keywords, epsilon, mu) in enumerate(zip(
            material_names,
            material_descriptions,
            material_keywords,
            keys["epsilon"],
            keys["mu"]
        )):
            if index == 0:
                fobj.create_group(f"embedding")
                tools.isotropic_material(
                    fobj[f"embedding"],
                    name=name,
                    description=description,
                    keywords=keywords,
                    epsilon=epsilon,
                    mu=mu
                )
            else:
                if len(keys["epsilon"]) == 2:
                    scatname = "scatterer"
                else:
                    scatname = f"scatterer_{index}"
                fobj.create_group(f"{scatname}")
                fobj.create_group(f"{scatname}/material")
                tools.isotropic_material(
                    fobj[f"{scatname}/material"],
                    name=name,
                    description=description,
                    keywords=keywords,
                    epsilon=epsilon,
                    mu=mu
                )
        fobj.create_group("computation/files")
        tools.computation_data(
            fobj["computation"],
            name="JCMsuite",
            description="Using the built-in post-process 'MultipoleExpansion'",
            method="FEM, Finite Element Method",
            software=f"jcmsuite={jcmwave.__private.version}, python={sys.version.split()[0]}, numpy={np.__version__}, h5py={h5py.__version__}",
            keys=keys_method,
            meshfile=os.path.join(working_dir, "grid.jcm"),
            lunit=tools.LENGTHS[keys["uol"]],
            
        )
        jcm_tools.jcm_files(
            fobj["computation"],
            jcmt_pattern,
            ".",
        )
        with open(__file__, "r") as scriptfile:
            fobj[f"computation/files/{os.path.basename(__file__)}"] = scriptfile.read()
        with open(meshparser.__file__, "r") as scriptfile:
            fobj[f"computation/files/{os.path.basename(meshparser.__file__)}"] = scriptfile.read()

        fobj.create_group(f"{scatname}/geometry")
        mesh = meshparser.Mesh(
            {
                domain: domain.tag
                for domain in meshparser.read(
                    os.path.join(working_dir, "grid.jcm")
                ).domains
                if domain.tag > 1 and domain.dim == 2 # change to 3 for 3D
            }
        )
        fobj[f"{scatname}/geometry"].attrs["unit"] = tools.LENGTHS[keys["uol"]]
        tools.geometry_shape(
            fobj[f"{scatname}/geometry"],
            shape="sphere",
            params=keys,
            meshfile=mesh,
            lunit=tools.LENGTHS[keys["uol"]],
            working_dir=working_dir,
        )
        fobj["mesh.msh"] = h5py.SoftLink("/computation/mesh.msh")


if __name__ == "__main__":
    run()


==> examples/meep/config_factory.py <==
import meep as mp
import numpy as np
from mpi4py import MPI

from config.config import Config

COMM = MPI.COMM_WORLD
SIZE = COMM.Get_size()


def get_six_sphere_config() -> Config:

    radii = [0.25]*6

    positions = [[-0.5, 0., 0.],[ 0.5, 0., 0.], [0.0,  -0.5,  0.],  [0.0, 0.5,  0.0], [0.0, 0.0, -0.5], [0.0, 0.0, 0.5]]
    epsilons = [1.15]*6
    geometry = [
        mp.Sphere(
            radii[i], center=mp.Vector3(*positions[i]), material=mp.Medium(epsilon=epsilons[i])
        ) for i in range(len(radii))

    ]

    c = Config(
        path="./meep_input/",
        resolution=30,
        sim_amount_mult=2,
        load_simulations=False,
        object_size=np.array([1.0, 1.0, 1.0], dtype=float),
        l_max=3,
        start_geometry=geometry,
        positions = positions,
        shape = ["sphere"]*6,
        params = [{"radius": radii[i]} for i in range(len(radii))],
        material = epsilons 
    )

    return c


def get_four_sphere_config() -> Config:
    a = 0.3
    radii = [0.05, 0.06, 0.07, 0.08]
    positions = [[-0.5, -np.sqrt(3)/6, -np.sqrt(6)/12],[ -0.5, np.sqrt(3)/6, np.sqrt(6)/12], [0.0,  np.sqrt(3)/3,  -np.sqrt(6)/12],  [0.0, 0.,  np.sqrt(6)/4]]
    geometry = [
        mp.Sphere(
            radii[0], center=a*mp.Vector3(*positions[0]), material=mp.Medium(epsilon=9.)
        ),
        mp.Sphere(
            radii[1], center=a*mp.Vector3(*positions[1]), material=mp.Medium(epsilon=9.)
        ),
        mp.Sphere(
            radii[2], center=a*mp.Vector3(*positions[2]), material=mp.Medium(epsilon=9.)
        ),
        mp.Sphere(
            radii[3], center=a*mp.Vector3(*positions[3]), material=mp.Medium(epsilon=9.)
        )
    ]
    dom = 1.

    f_min  = 1/1.
    f_max  = 1/0.9
    nf = 10
    c = Config(
        path="./meep_input/",
        resolution = 50,
        f_min = f_min,
        f_max = f_max,
        f_src = (f_min+f_max)/2,
        df_src = f_max -f_min,
        n_freq = nf,
        sim_amount_mult=2,
        load_simulations=False,
        object_size=np.array([dom, dom, dom], dtype=float),
        l_max=1,
        tol = 1e-9,
        start_geometry=geometry,
        positions = positions, 
        shape = ["sphere", "sphere", "sphere", "sphere"], 
        params = [{"radius": radii[i]} for i in range(len(radii))]
    )

    return c


def get_core_shell_config(
    path="./meep_input/",
    center=mp.Vector3(),
) -> Config:

    geometry = [
        mp.Sphere(0.5, center=center, material=mp.Medium(epsilon=1.2)),
        mp.Sphere(0.25, center=center, material=mp.Medium(epsilon=1.1)),
    ]

    c = Config(
        resolution=30,
        sim_amount_mult=3,
        load_simulations=False,
        object_size=np.array([*center]) + np.array([1.0, 1.0, 1.0], dtype=float),
        path=path,
        start_geometry=geometry,
    )
    return c


def get_two_spheres_config() -> Config:
    positions = [[-0.4, -0.4, -0.4], [0.5, 0.5, 0.]]
    rad1 = 0.4
    rad2 = 0.3
    epsilons = [1.1, 1.2]
    geometry = [
        mp.Sphere(
            rad1, 
            center=mp.Vector3(*positions[0]), 
            material=mp.Medium(epsilons[0])
        ),
        mp.Sphere(
            rad2,
            center=mp.Vector3(*positions[1]),
            material=mp.Medium(epsilons[1]),
        ),
    ]

    c = Config(
        resolution=15,
        sim_amount_mult=2,
        load_simulations=False,
        l_max=3,
        object_size=np.array([1.7, 1.7, 1.7]),
        path="./meep_input/",
        shape=["sphere", "sphere"],
        params=[{"radius": rad1}, {"radius" :rad2} ],
        material = epsilons,
        start_geometry=geometry,
        positions = positions
    )

    return c


def get_two_spheres_best_config() -> Config:
    positions = [[-0.4, -0.4, -0.4], [0.5, 0.5, 0.]]
    rad1 = 0.4
    rad2 = 0.3
    eps1 = 1.1
    eps2 = 1.2
    geometry = [
        mp.Sphere(
            rad1, center=mp.Vector3(*positions[0]), material=mp.Medium(epsilon=eps1)
        ),
        mp.Sphere(
            rad2,
            center=mp.Vector3(*positions[1]),
            material=mp.Medium(epsilon=eps2),
        ),
    ]

    c = Config(
        resolution=30,
        sim_amount_mult=3,
        load_simulations=False,
        l_max=5,
        object_size=np.array([1.7, 1.7, 1.7]),
        path="./meep_input/",
        shape=["sphere", "sphere"],
        params=[{"radius": rad1}, {"radius" : rad2} ],
        material = [eps1, eps2],
        start_geometry=geometry,
    )

    return c


def get_three_spheres_config() -> Config:
    positions = np.array([[-0.4, -0.4, -0.4], [0.5, 0.5, -0.1], [-0.2, 0.3, 0.3]])
    radii = [0.4, 0.3, 0.45]
    epsilons = [1.1, 1.2, 1.3]
    geometry = [
        mp.Sphere(
            radii[0], center=mp.Vector3(*positions[0]), material=mp.Medium(epsilon=epsilons[0])
        ),
        mp.Sphere(
            radii[1],
            center=mp.Vector3(*positions[1]),
            material=mp.Medium(epsilon=epsilons[1]),
        ),
        mp.Sphere(
            radii[2],
            center=mp.Vector3(*positions[2]),
            material=mp.Medium(epsilon=epsilons[2]),
        ),
    ]

    c = Config(
        resolution=20,
        sim_amount_mult=2,
        load_simulations=True,
        l_max=1,
        object_size=np.array([1.65, 1.65, 1.65]),
        path="./meep_input/",
        start_geometry=geometry,
        shape=["sphere"]*3,
        params=[{"radius": radii[i]} for i in range(len(radii))],
        material = epsilons,
        positions = positions
        )

    return c


def get_sphere_embedded_config() -> Config:
    c = Config(
        resolution=20,
        sim_amount_mult=2,
        load_simulations=False,
        l_max=3,
        path="./meep_input/",
        opt_eps_min = 1.1,
        eps_embedding = 1.1,
        )
    return c


def get_embedded_cylinder_config() -> Config:
    eps_embedding = 1.44**2
    eps_mat = 11.7
    radius = 0.05
    height = 0.06
    geometry = [
        mp.Cylinder(radius=radius, height=height, material=mp.Medium(epsilon=eps_mat)),
    ]

    c = Config(
        path="./meep_input/",
        object_size=np.array([0.1, 0.1, 0.1]),
        resolution=300,
        sim_amount_mult=3,
        load_simulations=False,
        cpu_cores_per_simulation=8,
        l_max=5,
        dpml=0.5,
        opt_eps_min=eps_embedding,
        eps_embedding=eps_embedding,
        opt_eps_max=eps_mat,
        start_geometry=geometry,
        shape = "cylinder", 
        params={"radius": radius, "height" : height},
        material = eps_mat
    )
    return c


def get_test_config() -> Config:
    c = Config(
        path="./meep_input/",
        resolution=10,
        sim_amount_mult=2,
        l_max=3,
        material=1.15
        start_geometry =[
        mp.Sphere(0.4, center=mp.Vector3(), material=mp.Medium(epsilon=1.15)),
    ]
        eps_embedding = 1.,
        cpu_cores_per_simulation=SIZE,
        opt_iterations=5,
    )
    return c


def get_sphere_opt_config() -> Config:
    rad = 0.5
    eps = 1.2
    geometry = [
        mp.Sphere(
            rad,
            center=mp.Vector3(),
            material=mp.Medium(epsilon=eps),
        )
    ]
    c = Config(
        path="./meep_input/",
        start_geometry=geometry,
        object_size=np.array([1.2, 1.2, 1.2]),
        opt_eps_min=1,
        opt_eps_max=1.3,
        resolution=20,
        sim_amount_mult=2,
        load_simulations=False,
        continue_opt_iterations=True,
        l_max=3,
        cpu_cores_per_simulation=SIZE,
        opt_iterations=100,
        shape = "sphere",
        params = {"radius": rad},
        material = eps,

        )
    return c


def get_ref_config() -> Config:
    
    c = get_four_sphere_config()
    c.to_hdf()
    return c


==> examples/meep/config_factory_upd.py <==
import meep as mp
import numpy as np
from mpi4py import MPI
from config.config import Config

COMM = MPI.COMM_WORLD
SIZE = COMM.Get_size()

def get_four_sphere_config() -> Config:
    a = 0.3
    radii = [0.05, 0.06, 0.07, 0.08]
    positions = [[-0.5, -np.sqrt(3)/6, -np.sqrt(6)/12],[ -0.5, np.sqrt(3)/6, np.sqrt(6)/12], [0.0,  np.sqrt(3)/3,  -np.sqrt(6)/12],  [0.0, 0.,  np.sqrt(6)/4]]
    geometry = [
        mp.Sphere(
            radii[0], center=a*mp.Vector3(*positions[0]), material=mp.Medium(epsilon=9.)
        ),
        mp.Sphere(
            radii[1], center=a*mp.Vector3(*positions[1]), material=mp.Medium(epsilon=9.)
        ),
        mp.Sphere(
            radii[2], center=a*mp.Vector3(*positions[2]), material=mp.Medium(epsilon=9.)
        ),
        mp.Sphere(
            radii[3], center=a*mp.Vector3(*positions[3]), material=mp.Medium(epsilon=9.)
        )
    ]
    dom = 1.2
    f_min  = 1/0.6
    f_max  = 1/0.5
    nf = 10
    c = Config(
        path="./meep_input/",
        path_output="./output/",
        resolution = 90,
        f_min = f_min,
        f_max = f_max,
        f_src = (f_min+f_max)/2,
        df_src = f_max -f_min,
        n_freq = nf,
        sim_amount_mult=2,
        load_simulations=False,
        object_size=np.array([dom, dom, dom], dtype=float),
        l_max=4,
        material = [9., 9., 9., 9.],
        tol = 1e-9,
        start_geometry=geometry,
        positions = positions, 
        shape = ["sphere", "sphere", "sphere", "sphere"], 
        params = [{"radius": radii[i]} for i in range(len(radii))],
        material_names = ["", "", "", "", ""],
        material_descriptions = ["", "", "", "", ""],
        material_keywords = ["", "", "", "", ""], 
        keywords = "reciprocal, passive, lossless",
        mu = [1, 1, 1, 1, 1]
    )

    return c


def get_test_config() -> Config:
    c = Config(
        path="./meep_input/",
        path_output="./output/",
        resolution=30,
        sim_amount_mult=2,
        l_max=2,
        material=1.15,
        params={"radius" : 0.4},
        shape="sphere",
        eps_embedding = 1.,
        cpu_cores_per_simulation=SIZE,
    )
    return c


def get_ref_config() -> Config:  
    c = get_four_sphere_config()
    c.to_hdf()
    return c


==> examples/meep/main.py <==
from config.config import Config
from config.config_factory import  get_test_config, get_four_sphere_config
from testing.delta import delta_treams_vs_me
from t_computation.scat import calculate_T 
from testing.t_plots import plot_me_vs_treams
from testing.treams_t import get_t_treams
from store_format import h5save
from decomposition.t_data import TData
import numpy as np
import meep as mp
import treams 

def cyl():
    eps_embedding = 1.
    eps_mat = 6.25
    radius = 0.25
    height = 0.3
    geometry = [
        mp.Cylinder(radius=radius, height=height, material=mp.Medium(epsilon=eps_mat)),
    ]
    wl_min = 0.75
    wl_max = 1.25
    pix_mat = 25e-3
    pix_wav = wl_min / eps_mat**0.5 / 8
    res= max(int(np.floor(1 / pix_wav)), int(np.floor(1 / pix_mat)))
    f_min = 1./wl_max
    f_max = 1./wl_min
    size = 2* wl_max
    nf = 10
    res = 75
    dpml = 0.5* wl_max

    c = Config(
        path="./meep_input/",
        path_output="./output/",
        object_size=np.array([size, size, size]),
        resolution=res,
        sim_amount_mult=2,
        load_simulations=False,
        cpu_cores_per_simulation=8,
        l_max=3,
        material = eps_mat,
        dpml=dpml,
        n_freq = nf,
        f_min = f_min,
        f_max = f_max,
        f_src = (f_min+f_max)/2,
        df_src = f_max -f_min,
        eps_embedding=eps_embedding,
        start_geometry=geometry,
        shape = "cylinder", 
        params={"radius": radius, "height" : height},
        material_names=["Air, Vacuum", "TiO2, Titanium Dioxide"],
        keywords = "reciprocal, passive, lossless, mirrorxyz, czinfinity"
    )
    t = calculate_T(c)
    with open(__file__, "r") as scriptfile:
        script = scriptfile.read()
    h5save(c, t, script, f"cylinder_res_{res}_wl_{wl_min}_{wl_max}_{nf}_domain_{size}", "Reference from data format repo")

def  tetrahedron():
    c = get_four_sphere_config()
    t = calculate_T(c)
    with open(__file__, "r") as scriptfile:
        script = scriptfile.read()
    h5save(c, t, script, f"four_spheres_res_{c.resolution}_freq_{c.f_min}_{c.f_max}_{c.n_freq}_dom_{c.object_size[0]}", "Reference from data format repo")


def sphere() -> None:
    c = get_test_config()
    t = calculate_T(c)
    with open(__file__, "r") as scriptfile:
        script = scriptfile.read()
    h5save(c, t, "test_sphere", "Test single sphere file")
    t_treams = treams.TMatrix.sphere(
    c.l_max, c.f_cen * 2 * np.pi, c.params["radius"], [treams.Material(c.material), treams.Material(c.embedding)]
    )
    t_treams = t_treams.expand(treams.SphericalWaveBasis.default(c.l_max))
    t_treams = t_treams.changepoltype()

    t = t[:, : t_treams.shape[-2], : t_treams.shape[-1]]
    plot_me_vs_treams(t, t_treams, c.path_output)
    delta = delta_treams_vs_me(t, t_treams)

if __name__ == "__main__":
    tetrahedron()


==> examples/meep/scat.py <==
from typing import Tuple
import h5py
from numpy.typing import NDArray
import numpy as np
from config.config import Config
from decomposition.coef_data import CoefData
from decomposition.t_data import TData
from decomposition.tmat_lstsq import calc_T_from_coefs
from decomposition.wave_decomposer import (
    get_e_amp_from_e_in,
    get_inc_coefs,
    get_sca_coefs,
)
from t_computation.parallelize import end_parallel, start_parallel
from geometry.geometry_data import GeometryData
from geometry.rotate import rotate_eps_grid
from geometry.rotation_factory import get_persistent_sphere_angles
from t_computation.parallelize import all_gather_matrix_concatenate
from sim.sim import do_incident_sim, do_scattered_sim
from sources.source_factory import get_plane_wave_source

 
def get_start_geometry(c: Config, start_it: int = 0) -> GeometryData:
    if start_it == 0:
        geometry_resolution = np.array([*c.start_geometry.shape]) / c.object_size
        n_pad = ((c.no_pml_size - c.object_size) * geometry_resolution / 2.0).astype(
            int
        )
        no_pad_mask = np.ones_like(c.start_geometry, dtype=bool)
        no_pad_mask = np.pad(
            no_pad_mask,
            ((n_pad[0],), (n_pad[1],), (n_pad[2],)),
            constant_values=False,
        )
        eps_grid = np.pad(
            c.start_geometry,
            ((n_pad[0],), (n_pad[1],), (n_pad[2],)),
            constant_values=c.eps_embedding,
        )
        geo_dat = GeometryData(eps_grid=eps_grid, no_pad_mask=no_pad_mask)
        geo_dat.to_hdf(c.path, 0)
    else:
        # Loading not safe when using multiple processes. Cannot read simultaneously...
        geo_dat = GeometryData.from_hdf(path=c.path, it=start_it)
    return geo_dat

def calculate_T(c: Config) -> NDArray:
    geo_dat = get_start_geometry(c)
    eps_grid = np.asarray(geo_dat.eps_grid, dtype=float)
    master_ids, group_id, sim_id_range = start_parallel(
        n_sim=c.sim_amount, processes_per_group=c.cpu_cores_per_simulation
    )
    t_dat = core_calc_T(c, master_ids, group_id, sim_id_range, eps_grid)
    t_dat.to_hdf(path=c.path, it=0)
    end_parallel()
    return t_dat.t

 
def core_calc_T(
    c: Config,
    master_ids: Tuple[int],
    group_id: int,
    sim_id_range: range,
    eps_grid: NDArray,
) -> TData:

    source_data = get_plane_wave_source(c)
    sim_res_inc = do_incident_sim(c=c, source_data=source_data)
    e_amp_inc = get_e_amp_from_e_in(c=c, source_data=source_data, sim_res=sim_res_inc)
    incident_matrix = []
    scatter_matrix = []
    rot_matrix = []
    for ii in sim_id_range:
        print(f"Simulation id = {ii}")
        rotation_data = get_persistent_sphere_angles(c=c, id=ii)
        rotated_epsgrid = rotate_eps_grid(eps_grid, rotation_data, c.eps_embedding)
        rot_array = np.array([rotation_data.theta, rotation_data.phi, rotation_data.alpha])
        rot_matrix.append(rot_array)        
        sim_res_sca = do_scattered_sim(
            id=ii,
            c=c,
            source_data=source_data,
            eps_grid=rotated_epsgrid,
            sim_res_inc=sim_res_inc,
        )
        incident_coefs = get_inc_coefs(
            c=c, source_data=source_data, rotation_data=rotation_data, e_amp=e_amp_inc
        )
        scatter_coefs = get_sca_coefs(
            c=c, rotation_data=rotation_data, sim_res=sim_res_sca
        )
        incident_matrix.append(incident_coefs)
        scatter_matrix.append(scatter_coefs)
    incident_matrix = np.stack(incident_matrix, axis=1)
    scatter_matrix = np.stack(scatter_matrix, axis=1)
    gathered_inc_matrix = all_gather_matrix_concatenate(
        matrix=incident_matrix,
        master_ids=master_ids,
        group_id=group_id,
        axis=1,
    )
    gathered_sca_matrix = all_gather_matrix_concatenate(
        matrix=scatter_matrix,
        master_ids=master_ids,
        group_id=group_id,
        axis=1,
    )
    # gathered_rot_matrix = all_gather_matrix_concatenate(
    #     matrix=rot_matrix,
    #     master_ids=master_ids,
    #     group_id=group_id,
    #     axis=1,
    # )
    coefs = CoefData(
        incident_matrix=gathered_inc_matrix, scatter_matrix=gathered_sca_matrix
    )
    tm = calc_T_from_coefs(coefs=coefs)
    coefs.to_hdf(c.path)
    return tm

==> examples/nanobem/demomulti01.m <==
%  DEMOMULTI01 - T-matrix for dielectric nanosphere and single wavelength.

%  material properties
mat1 = Material( 1, 1 );
mat2 = Material( 4, 1 );
%  material vector
mat = [ mat1, mat2 ];
diameter = 160;
%discretized sphere boundary
n = 144;
p = trisphere( n, diameter );
%  boundary elements with linear shape functions
tau = BoundaryEdge( mat, p, [ 2, 1 ] );     
 %  wavenumber of light in vacuum
k0 = 2 * pi / 1000;
%  BEM solver and T-matrix solver
lmax = 4;
bem = galerkin.bemsolver( tau, 'order', [] );
tsolver = multipole.tsolver( mat, 1, lmax );
%  T-matrix
sol = bem \ tsolver( tau, k0 );
t1 = eval( tsolver, sol );
par = particle( p.verts, p.faces );
%savegmsh( par, "mesh.msh");
%  additional information for H5 file
info = multipole.h5info(tau);
info.name = "Sphere test";
info.keywords = "";
info.description = "Single sphere and single wavelength";
info.matname = [ "Air, Vacuum", "Custom" ];
info.shape = "sphere";
info.params.radius = diameter/2; 
info.unit = "nm";
info.method_parameters.number_points = n;
%  save T-matrix
h5save( t1, 'tmatrix_sphere.h5', info );


%  comparison with Mie theory
mie = multipole.miesolver( mat2, mat1, diameter, lmax );
t2 = eval( mie, k0 );

%  full T-matrices
r1 = full( t1 );
r2 = full( t2 );
fun = @abs;
%  final plot
plot( fun( diag( r1 ) ), 'o' ); hold on
plot( fun( diag( r2 ) ), '+' );

legend( 'T-matrix', 'Mie' );

xlabel( '#Mode' );
ylabel( 'T_{nn}' );

set( gca, 'YScale', 'log' );


==> examples/nanobem/demomulti01_old.m <==
%  DEMOMULTI01 - T-matrix for dielectric nanosphere and single wavelength.

%  material properties
mat1 = Material( 1, 1 );
mat2 = Material( 9, 1 );
%  material vector
mat = [ mat1, mat2 ];

%  nanosphere
%    when needed use different number of vertices, e.g., 
%    144, 400, 900
diameter = 160;
p = trisphere( 256, diameter );
%  boundary elements with linear shape functions
tau = BoundaryEdge( mat, p, [ 2, 1 ] );     

%  wavenumber of light in vacuum
k0 = 2 * pi / 1000;
%  BEM solver and T-matrix solver
lmax = 4;
bem = galerkin.bemsolver( tau, 'order', [] );
tsolver = multipole.tsolver( mat, 1, lmax );
%  T-matrix
sol = bem \ tsolver( tau, k0 );
t1 = eval( tsolver, sol );

%  additional information for H5 file
info = multipole.h5info( tau );
info.name = "Sphere";
info.description = "Single sphere and single wavelength";
info.matgroupname = [ "embedding", "dielectric" ];
info.matname = [ "Embedding medium", "Dielectric medium of sphere" ];
%  save T-matrix
h5save( t1, 'tmatrix_sphere.h5', info );

% h5disp( 'tmatrix.h5' );

%  comparison with Mie theory
mie = multipole.miesolver( mat2, mat1, diameter, lmax );
t2 = eval( mie, k0 );

%  full T-matrices
r1 = full( t1 );
r2 = full( t2 );

fun = @abs;
%  final plot
plot( fun( diag( r1 ) ), 'o' ); hold on
plot( fun( diag( r2 ) ), '+' );

legend( 'T-matrix', 'Mie' );

xlabel( '#Mode' );
ylabel( 'T_{nn}' );

set( gca, 'YScale', 'log' );


==> examples/nanobem/demomulti_upd.m <==
%  DEMOMULTI01 - T-matrix for dielectric nanosphere and single wavelength.

%  material properties
mat1 = Material( 1, 1 );
mat2 = Material( 9, 1 );
%  material vector
mat = [ mat1, mat2 ];

%  discretized sphere boundary with 256 vertices
diameter = 160;
p = trisphere( 256, diameter );
%  boundary elements with linear shape functions
tau = BoundaryEdge( mat, p, [ 2, 1 ] );     

%  wavenumber of light in vacuum
k0 = 2 * pi / 1000;
%  BEM solver and T-matrix solver
lmax = 4;
bem = galerkin.bemsolver( tau, 'order', [] );
tsolver = multipole.tsolver( mat, 1, lmax );
%  T-matrix
sol = bem \ tsolver( tau, k0 );
t1 = eval( tsolver, sol );

%  additional information for H5 file
info = multipole.h5info( tau );
info.name = 'Sphere';
info.description = 'Single sphere and single wavelength';
info.matname = [ 'Embedding medium', 
'Dielectric medium of sphere' ];
%  save T-matrix
fout = 'tmatrix_sphere.tmat.h5';
h5save( t1, fout, info );

%  add shape and radius to scatterer (optional)
h5create( fout, '/scatterer_1/geometry/radius', 1 );
h5write( fout, '/scatterer_1/geometry/radius', 0.5 * diameter );
h5writeatt( fout, '/scatterer_1/geometry', 'shape', "sphere" );

% h5disp( fout );

%  comparison with Mie theory
mie = multipole.miesolver( mat2, mat1, diameter, lmax );
t2 = eval( mie, k0 );

%  full T-matrices
r1 = full( t1 );
r2 = full( t2 );

fun = @abs;
%  final plot
plot( fun( diag( r1 ) ), 'o' ); hold on
plot( fun( diag( r2 ) ), '+' );

legend( 'T-matrix', 'Mie' );

xlabel( '#Mode' );
ylabel( 'T_{nn}' );

set( gca, 'YScale', 'log' );


==> examples/onelab/Compute_TM_1sphere.py <==
# Run the script by opening it with Gmsh: either interactively (with
# 'File->Open') or in batch mode (with 'gmsh Compute_TM.py -')

# import the onelab python module and others pertinent
import onelab
import h5py
import numpy as np
import treams
import treams.io

###Functions onelab > treams
################################################################################

def load_getdp_integral(filename):
    return np.loadtxt(filename)[1]+1j*np.loadtxt(filename)[2]

def _get_postprocess(wl):
    myDir = "resT_wl_"+str(wl)+"/"
    Tmatrix = np.zeros((2*pmax,2*pmax),dtype=complex)
    for ne in range(1,lmax+1):
        for no in range(1,lmax+1):
            for me in range(-ne,ne+1):
                for mo in range(-no,no+1):
                    pe = int(ne*(ne+1)-me)
                    po = int(no*(no+1)-mo)
                    ke = int(ne*(ne+1)+me)
                    ko = int(no*(no+1)+mo)
                    Tmatrix[2*ke-2,2*ko-2] = load_getdp_integral(myDir+'feN_pe%gpo%g.dat'%(pe,po))
                    Tmatrix[2*ke-1,2*ko-1] = load_getdp_integral(myDir+'fhM_pe%gpo%g.dat'%(pe,po))
                    Tmatrix[2*ke-2,2*ko-1] = load_getdp_integral(myDir+'feM_pe%gpo%g.dat'%(pe,po))
                    Tmatrix[2*ke-1,2*ko-2] = load_getdp_integral(myDir+'fhN_pe%gpo%g.dat'%(pe,po))
    return Tmatrix

###Create and initialize onelab client
################################################################################

# create a new onelab client
c = onelab.client(__file__)

# get Gmsh and GetDP locations from Gmsh options

mygmsh = c.getString('General.ExecutableFileName')
mygetdp = ''

for s in range(9):
   n = c.getString('Solver.Name' + str(s))
   if(n == 'GetDP'):
      mygetdp = c.getString('Solver.Executable' + str(s))
      break

if(not len(mygetdp)):
   c.sendError('This appears to be the first time you are trying to run GetDP')
   c.sendError('Please run a GetDP model interactively once with Gmsh to ' +
               'initialize the solver location')
   exit(0)

c.sendInfo('Will use gmsh={0} and getdp={1}'.format(mygmsh, mygetdp))

# create a onelab variable for the model name
mymodel = c.defineString('Model name', value='scattererTmatrix')

# we're done if we don't do the actual calculation
if c.action == 'check' :
   exit(0)

# get model file names with correct path
mymodel_geo = c.getPath(mymodel + '.geo')
mymodel_msh = c.getPath(mymodel + '.msh')
mymodel_pro = c.getPath(mymodel + '.pro')

c.sendInfo('The path to access my model is {0}'.format(mymodel_geo))

###Parameters
################################################################################
name = "Tmatrix_sphere_CdS"
radius = 150
eps_sph = 2.5 ** 2
lambdas = np.linspace(400, 1000, 121)# steps of 5 nm
lmax = 3
ms  = 12.0
pmax = lmax*lmax+2*lmax

###Perform the job
################################################################################
c.setNumber('1Geometry/00Scatterer shape', value=0)
c.setNumber('1Geometry/01ellipsoid X-radius [nm]', value=radius)
c.setNumber('1Geometry/02ellipsoid Y-radius [nm]', value=radius)
c.setNumber('1Geometry/03ellipsoid Z-radius [nm]', value=radius)
c.setNumber('3Electromagnetic parameters/00scatterer permittivity (real) []', value=np.real(eps_sph))
c.setNumber('3Electromagnetic parameters/01scatterer permittivity (imag) []', value=np.imag(eps_sph))
c.setNumber('3Electromagnetic parameters/08n_max integer', value=lmax)
c.setNumber('4Mesh size and PMLs parameters/02mesh size', value=ms)

tmats = []
for lambda0 in lambdas:
    c.setNumber('3Electromagnetic parameters/04wavelength [nm]', value=int(lambda0))

    # run gmsh as a subclient
    c.runSubClient('myGmsh', mygmsh + ' ' + mymodel_geo + ' -3 -o ' + mymodel_msh)

    # run getdp as a subclient
    c.runSubClient('myGetDP',  mygetdp + ' ' + mymodel_pro + ' -pre res_VPWall_helmholtz_vector -msh ' +
     mymodel_msh + ' -cal -petsc_prealloc 200')

    # build T-matrix
    single= treams.PhysicsArray(_get_postprocess(int(lambda0)), basis = treams.SphericalWaveBasis.default(lmax), k0 = 2 * np.pi / lambda0, material = 1, modetype = ('singular', 'regular'), poltype = 'parity')
    tmats.append(single)

with h5py.File(name+"_lm"+str(lmax)+"_ms"+str(int(ms))+".h5", "w") as fobj:
    treams.io.save_hdf5(fobj, tmats)



==> examples/onelab/sphere_onelab.py <==
import numpy as np
import treams.io
import sys
import os
sys.path.append(os.path.dirname(os.path.dirname(__file__)))
sys.path.append(os.path.dirname(os.path.dirname(os.path.dirname(__file__))))
import utilities.tmatrix_tools as tools
import h5py
import onelab


###Parameters
################################################################################
lambdas = np.linspace(400, 1000, 121)  # steps of 5 nm
name = "Tmatrix_sphere_CdS"
shape = "sphere"
radius = 150
params = {"radius": radius}
eps_sph = 2.5**2
eps_emb = 1.0
material_names = ["Air, Vacuum", "CdS, Cadmium Sulfide"]
material_descriptions = ["", ""]
material_keywords = ["nondispersive", "nondispersive, semiconductor"]
material_values = [eps_emb, eps_sph]
mu = [1.0, 1.0]
lmax = 3
ms = 12.0  # 12.0
pmax = lmax * lmax + 2 * lmax
name = "Tmatrix_sphere_CdS"


###Functions onelab > treams
################################################################################


def load_getdp_integral(filename):
    return np.loadtxt(filename)[1] + 1j * np.loadtxt(filename)[2]


def _get_postprocess(wl):
    myDir = "resT_wl_" + str(wl) + "/"
    Tmatrix = np.zeros((2 * pmax, 2 * pmax), dtype=complex)
    for ne in range(1, lmax + 1):
        for no in range(1, lmax + 1):
            for me in range(-ne, ne + 1):
                for mo in range(-no, no + 1):
                    pe = int(ne * (ne + 1) - me)
                    po = int(no * (no + 1) - mo)
                    ke = int(ne * (ne + 1) + me)
                    ko = int(no * (no + 1) + mo)
                    Tmatrix[2 * ke - 2, 2 * ko - 2] = load_getdp_integral(
                        myDir + "feN_pe%gpo%g.dat" % (pe, po)
                    )
                    Tmatrix[2 * ke - 1, 2 * ko - 1] = load_getdp_integral(
                        myDir + "fhM_pe%gpo%g.dat" % (pe, po)
                    )
                    Tmatrix[2 * ke - 2, 2 * ko - 1] = load_getdp_integral(
                        myDir + "feM_pe%gpo%g.dat" % (pe, po)
                    )
                    Tmatrix[2 * ke - 1, 2 * ko - 2] = load_getdp_integral(
                        myDir + "fhN_pe%gpo%g.dat" % (pe, po)
                    )
    return Tmatrix


###Create and initialize onelab client
################################################################################

# create a new onelab client
c = onelab.client(__file__)

# get Gmsh and GetDP locations from Gmsh options

mygmsh = c.getString("General.ExecutableFileName")
mygetdp = ""

for s in range(9):
    n = c.getString("Solver.Name" + str(s))
    if n == "GetDP":
        mygetdp = c.getString("Solver.Executable" + str(s))
        break

if not len(mygetdp):
    c.sendError("This appears to be the first time you are trying to run GetDP")
    c.sendError(
        "Please run a GetDP model interactively once with Gmsh to "
        + "initialize the solver location"
    )
    exit(0)

c.sendInfo("Will use gmsh={0} and getdp={1}".format(mygmsh, mygetdp))

# create a onelab variable for the model name
mymodel = c.defineString("Model name", value="scattererTmatrix")

# we're done if we don't do the actual calculation
if c.action == "check":
    exit(0)

# get model file names with correct path
mymodel_geo = c.getPath(mymodel + ".geo")
mymodel_msh = c.getPath(mymodel + ".msh")
mymodel_pro = c.getPath(mymodel + ".pro")

c.sendInfo("The path to access my model is {0}".format(mymodel_geo))


###Perform the job
################################################################################
c.setNumber("1Geometry/00Scatterer shape", value=0)
c.setNumber("1Geometry/01ellipsoid X-radius [nm]", value=radius)
c.setNumber("1Geometry/02ellipsoid Y-radius [nm]", value=radius)
c.setNumber("1Geometry/03ellipsoid Z-radius [nm]", value=radius)
c.setNumber(
    "3Electromagnetic parameters/00scatterer permittivity (real) []",
    value=np.real(eps_sph),
)
c.setNumber(
    "3Electromagnetic parameters/01scatterer permittivity (imag) []",
    value=np.imag(eps_sph),
)
c.setNumber("3Electromagnetic parameters/08n_max integer", value=lmax)
c.setNumber("4Mesh size and PMLs parameters/02mesh size", value=ms)

tmats = []
for lambda0 in lambdas:
    c.setNumber("3Electromagnetic parameters/04wavelength [nm]", value=int(lambda0))

    # run gmsh as a subclient
    c.runSubClient("myGmsh", mygmsh + " " + mymodel_geo + " -3 -o " + mymodel_msh)

    # run getdp as a subclient
    c.runSubClient(
        "myGetDP",
        mygetdp
        + " "
        + mymodel_pro
        + " -pre res_VPWall_helmholtz_vector -msh "
        + mymodel_msh
        + " -cal -petsc_prealloc 200",
    )

    # build T-matrix
    single = treams.PhysicsArray(
        _get_postprocess(int(lambda0)),
        basis=treams.SphericalWaveBasis.default(lmax),
        k0=2 * np.pi / lambda0,
        material=1,
        modetype=("singular", "regular"),
        poltype="parity",
    )
    tmats.append(single)


# Store data in the standard format .tmat.h5
with h5py.File("sphere_here.tmat.h5", "w") as fobj:
    pol = tmats[0].basis.pol
    pol = np.where(pol == 1, "electric", "magnetic")
    tools.base_data(
        fobj,
        tmatrices=tmats,
        name="Sphere",
        description=(f"A simple sphere with {radius} nm radius"),
        keywords="czinfinity, mirrorxyz, passive, reciprocal",
        freqs=lambdas,
        ftype="vacuum_wavelength",
        funit=tools.LENGTHS[1e-9],
        modes=(tmats[0].basis.l, tmats[0].basis.m, pol),
        format_version="v1",
    )
    for index, (name, description, keywords, epsilon, mu) in enumerate(
        zip(
            material_names,
            material_descriptions,
            material_keywords,
            material_values,
            mu,
        )
    ):
        if index == 0:
            fobj.create_group(f"embedding")
            tools.isotropic_material(
                fobj[f"embedding"],
                name=name,
                description=description,
                keywords=keywords,
                epsilon=epsilon,
                mu=mu,
            )
        else:
            if len(material_values) == 2:
                scatname = "scatterer"
            else:
                scatname = f"scatterer_{index}"
            fobj.create_group(f"{scatname}")
            fobj.create_group(f"{scatname}/material")
            tools.isotropic_material(
                fobj[f"{scatname}/material"],
                name=name,
                description=description,
                keywords=keywords,
                epsilon=epsilon,
                mu=mu,
            )
    fobj.create_group("computation/files")
    tools.computation_data(
        fobj["computation"],
        name="ONELAB",
        description="This computation used adapted version of https://gitlab.onelab.info/doc/models/-/tree/master/ElectromagneticScattering, which was detailed in: Demésy, Guillaume, Jean-Claude Auger, and Brian Stout. 'Scattering matrix of arbitrarily shaped objects: combining finite elements and vector partial waves.' JOSA A 35.8 (2018): 1401-1409.",
        method="FEM, Finite Element Method",
        keys={"mesh_size": ms},
        software=f"onelab=1.0, python={sys.version.split()[0]}, numpy={np.__version__}, h5py={h5py.__version__}",
        lunit=tools.LENGTHS[1e-9],
    )
    with open(__file__, "r") as scriptfile:
        fobj[f"computation/files/{os.path.basename(__file__)}"] = scriptfile.read()

    with open("scattererTmatrix.msh", "r") as mf:
        mesh = mf.read()

    fobj["computation/mesh.msh"] = mesh
    fobj["computation/mesh.msh"].attrs["unit"] = "nm"
    fobj.create_group(f"{scatname}/geometry")
    fobj[f"{scatname}/geometry/mesh.msh"] = h5py.SoftLink("/computation/mesh.msh")

    fobj[f"{scatname}/geometry"].attrs["unit"] = tools.LENGTHS[1e-9]
    tools.geometry_shape(
        fobj[f"{scatname}/geometry"],
        shape=shape,
        params=params,
        lunit=tools.LENGTHS[1e-9],
    )
    fobj["mesh"] = h5py.SoftLink("/computation/mesh.msh")


==> images/demomulti01.m <==
%  DEMOMULTI01 - T-matrix for dielectric nanosphere and single wavelength.

%  material properties
mat1 = Material( 1, 1 );
mat2 = Material( 4, 1 );
%  material vector
mat = [ mat1, mat2 ];
diameter = 160;
%  discretized sphere boundary
n = 144;
p = trisphere( n, diameter );
%  boundary elements with linear shape functions
tau = BoundaryEdge( mat, p, [ 2, 1 ] );     
%  wavenumber of light in vacuum
k0 = 2 * pi / 1000;
%  BEM solver and T-matrix solver
lmax = 4;
bem = galerkin.bemsolver( tau, 'order', [] );
tsolver = multipole.tsolver( mat, 1, lmax );
%  T-matrix
sol = bem \ tsolver( tau, k0 );
t1 = eval( tsolver, sol );
%  additional information for H5 file
info = multipole.h5info(tau);
info.name = "Sphere test";
info.keywords = "";
info.description = "Single sphere and single wavelength";
info.matname = [ "Air, Vacuum", "Custom" ];
info.shape = "sphere";
info.params.radius = diameter/2; 
info.unit = "nm";
info.method_parameters.number_points = n;
%  save T-matrix
h5save( t1, 'ctmatrix_sphere.h5', info );


%  comparison with Mie theory
mie = multipole.miesolver( mat2, mat1, diameter, lmax );
t2 = eval( mie, k0 );

%  full T-matrices
r1 = full( t1 );
r2 = full( t2 );
fun = @abs;
%  final plot
plot( fun( diag( r1 ) ), 'o' ); hold on
plot( fun( diag( r2 ) ), '+' );

legend( 'T-matrix', 'Mie' );

xlabel( '#Mode' );
ylabel( 'T_{nn}' );

set( gca, 'YScale', 'log' );

